Segmentation-Free Streaming Machine Translation

Streaming Machine Translation (MT) is the task of translating an unbounded input text stream in real-time. The traditional cascade approach, which combines an Automatic Speech Recognition (ASR) and an MT system, relies on an intermediate segmentation step which splits the transcription stream into sentence-like units. However, the incorporation of a hard segmentation constrains the MT system and is a source of errors. This paper proposes a Segmentation-Free framework that enables the model to translate an unsegmented source stream by delaying the segmentation decision until the translation has been generated. Extensive experiments show how the proposed Segmentation-Free framework has better quality-latency trade-off than competing approaches that use an independent segmentation model. Software, data and models will be released upon paper acceptance.

==> plots/generate_tl.sh <==
#!/usr/bin/env bash

for dataset in Europarl-ST_test MuST-C_test; do
	for m in _ _BLEURT_; do
		for lang in enes enfr; do
			target=plot_"$dataset""$m""$lang"_tl.pl
			cp plot_"$dataset""$m""$lang".pl $target
			sed -Ei "s/(path = .*)($dataset)(.*)/\1\2_TL\3/g" $target
			sed -Ei "s/(set output .*)(.eps)(.*)/\1_tl\2\3/g" $target
			sed -Ei "s/\"(.*).dat\"/\"\1_TL.dat\"/g" $target
            sed -Ei "/(^.*DS-Oracle.*$)/d" $target
			sed -Ei "s/AL/TL/g" $target
			sed -Ei "s/3:1/2:1/g" $target
		done
	done
done


==> segmentation_analysis/Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "46fd6d54",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 475x475 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "\n",
    "plt.rcParams[\"font.family\"] = \"Liberation Sans\"\n",
    "\n",
    "# Read data from the first file\n",
    "with open(\"ratio_errors.dat\", \"r\") as file:\n",
    "    ratio_errors = [int(line.strip()) for line in file]\n",
    "    \n",
    "with open(\"reverse_errors.dat\", \"r\") as file:\n",
    "    reverse_errors = [int(line.strip()) for line in file]\n",
    "    \n",
    "with open(\"ratio_mean_errors.dat\", \"r\") as file:\n",
    "    ratio_mean_errors = [int(line.strip()) for line in file]\n",
    "    \n",
    "# Read data from the second file\n",
    "with open(\"seg_free_errors.dat\", \"r\") as file:\n",
    "    seg_free_errors = [int(line.strip()) for line in file]\n",
    "\n",
    "\n",
    "# Plotting the distributions\n",
    "plt.figure(figsize=(4.75, 4.75))\n",
    "\n",
    "ratio_s = pd.Series(ratio_errors, name=\"Naive\")\n",
    "reverse_s = pd.Series(reverse_errors, name=\"Reverse\")\n",
    "seg_free_s = pd.Series(seg_free_errors, name=\"SegFree\")\n",
    "\n",
    "\n",
    "# Plot histogram for absolute values of ratio_errors and seg_free_errors on the same figure\n",
    "sns.histplot([ratio_s,seg_free_s], discrete=True, binrange=(-10,10), element=\"step\", palette=['grey','black'],\n",
    "             stat=\"probability\", log_scale=(False,True))\n",
    "#log_scale=(False,True)\n",
    "#plt.title('Distribution of Absolute Ratio Errors and Absolute Seg Free Errors')\n",
    "plt.xlabel('Length difference with reference')\n",
    "plt.ylabel('Relative Frequency')\n",
    "#plt.legend()\n",
    "plt.grid(True)\n",
    "plt.savefig('analysis.pdf')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "id": "dd064011",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 475x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "\n",
    "# Read data from the first file\n",
    "with open(\"../eda/ratios.txt\", \"r\") as file:\n",
    "    ratio_errors = [float(line.strip()) for line in file]\n",
    "    \n",
    "# Plotting the distributions\n",
    "plt.figure(figsize=(4.75, 6))\n",
    "\n",
    "ratio_s = pd.Series(ratio_errors, name=\"Tgt-Src Length Ratio\")\n",
    "\n",
    "\n",
    "# Plot histogram for absolute values of ratio_errors and seg_free_errors on the same figure\n",
    "sns.histplot([ratio_s], palette=['grey'], binrange=(0,3), binwidth=0.1)\n",
    "\n",
    "#plt.title('Distribution of Absolute Ratio Errors and Absolute Seg Free Errors')\n",
    "plt.xlabel('Length difference with reference')\n",
    "plt.ylabel('Frequency')\n",
    "#plt.legend()\n",
    "plt.grid(True)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "43578704",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 1000x600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 558.875x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# Read data from the first file\n",
    "with open(\"ratio_errors.dat\", \"r\") as file:\n",
    "    ratio_errors = [int(line.strip()) for line in file]\n",
    "\n",
    "with open(\"ratio_mean_errors.dat\", \"r\") as file:\n",
    "    ratio_mean_errors = [int(line.strip()) for line in file]\n",
    "    \n",
    "# Read data from the second file\n",
    "with open(\"seg_free_errors.dat\", \"r\") as file:\n",
    "    seg_free_errors = [int(line.strip()) for line in file]\n",
    "\n",
    "# Plotting the distributions using Seaborn\n",
    "plt.figure(figsize=(10, 6))\n",
    "\n",
    "# Plot density plot for absolute values of ratio_errors and seg_free_errors on the same figure\n",
    "sns.displot([ratio_errors, ratio_mean_errors, seg_free_errors], kind=\"kde\", rug=True)\n",
    "plt.title('Density Plot of Absolute Ratio Errors and Absolute Seg Free Errors')\n",
    "plt.xlabel('Absolute Error Values')\n",
    "plt.ylabel('Density')\n",
    "plt.legend(['Ratio Errors', 'Seg Free Errors'])\n",
    "plt.grid(True)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "180af0e7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 1000x600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 558.875x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# Read data from the first file\n",
    "with open(\"ratio_errors.dat\", \"r\") as file:\n",
    "    ratio_errors = [int(line.strip()) for line in file]\n",
    "\n",
    "# Read data from the second file\n",
    "with open(\"seg_free_errors.dat\", \"r\") as file:\n",
    "    seg_free_errors = [int(line.strip()) for line in file]\n",
    "    \n",
    "with open(\"ratio_mean_errors.dat\", \"r\") as file:\n",
    "    ratio_mean_errors = [int(line.strip()) for line in file]\n",
    "# Take absolute values\n",
    "ratio_errors_abs = np.abs(ratio_errors)\n",
    "seg_free_errors_abs = np.abs(seg_free_errors)\n",
    "ratio_mean_errors_abs = np.abs(ratio_mean_errors)\n",
    "\n",
    "# Plotting the distributions using Seaborn\n",
    "plt.figure(figsize=(10, 6))\n",
    "\n",
    "# Plot density plot for absolute values of ratio_errors and seg_free_errors on the same figure\n",
    "sns.displot([ratio_errors_abs, ratio_mean_errors_abs, seg_free_errors_abs], kind=\"kde\", rug=True)\n",
    "plt.title('Density Plot of Absolute Ratio Errors and Absolute Seg Free Errors')\n",
    "plt.xlabel('Absolute Error Values')\n",
    "plt.ylabel('Density')\n",
    "plt.legend(['Ratio Errors', 'Seg Free Errors'])\n",
    "plt.grid(True)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "26839b3c",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "No artists with labels found to put in legend.  Note that artists whose label start with an underscore are ignored when legend() is called with no argument.\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# Read data from the first file\n",
    "with open(\"ratio_errors_MuST-C.dat\", \"r\") as file:\n",
    "    ratio_errors = [int(line.strip()) for line in file]\n",
    "    \n",
    "with open(\"ratio_mean_errors_MuST-C.dat\", \"r\") as file:\n",
    "    ratio_mean_errors = [int(line.strip()) for line in file]\n",
    "    \n",
    "# Read data from the second file\n",
    "with open(\"seg_free_errors_MuST-C.dat\", \"r\") as file:\n",
    "    seg_free_errors = [int(line.strip()) for line in file]\n",
    "\n",
    "# Take absolute values\n",
    "ratio_errors_abs = np.abs(ratio_errors)\n",
    "ratio_mean_errors_abs = np.abs(ratio_mean_errors)\n",
    "seg_free_errors_abs = np.abs(seg_free_errors)\n",
    "\n",
    "# Plotting the distributions\n",
    "plt.figure(figsize=(10, 6))\n",
    "\n",
    "# Plot histogram for absolute values of ratio_errors and seg_free_errors on the same figure\n",
    "sns.histplot([ratio_errors, seg_free_errors], discrete=True, element=\"step\")\n",
    "\n",
    "plt.title('Distribution of Absolute Ratio Errors and Absolute Seg Free Errors')\n",
    "plt.xlabel('Absolute Error Values')\n",
    "plt.ylabel('Frequency')\n",
    "plt.legend()\n",
    "plt.grid(True)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "1927e6be",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 1000x600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 558.875x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# Read data from the first file\n",
    "with open(\"ratio_errors_MuST-C.dat\", \"r\") as file:\n",
    "    ratio_errors = [int(line.strip()) for line in file]\n",
    "\n",
    "with open(\"ratio_mean_errors_MuST-C.dat\", \"r\") as file:\n",
    "    ratio_mean_errors = [int(line.strip()) for line in file]\n",
    "    \n",
    "# Read data from the second file\n",
    "with open(\"seg_free_errors_MuST-C.dat\", \"r\") as file:\n",
    "    seg_free_errors = [int(line.strip()) for line in file]\n",
    "\n",
    "# Plotting the distributions using Seaborn\n",
    "plt.figure(figsize=(10, 6))\n",
    "\n",
    "# Plot density plot for absolute values of ratio_errors and seg_free_errors on the same figure\n",
    "sns.displot([ratio_errors, seg_free_errors], kind=\"kde\", rug=True)\n",
    "plt.title('Density Plot of Absolute Ratio Errors and Absolute Seg Free Errors')\n",
    "plt.xlabel('Absolute Error Values')\n",
    "plt.ylabel('Density')\n",
    "plt.legend(['Ratio Errors', 'Seg Free Errors'])\n",
    "plt.grid(True)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "83d1b0e9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 1000x600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 558.875x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# Read data from the first file\n",
    "with open(\"ratio_errors_MuST-C.dat\", \"r\") as file:\n",
    "    ratio_errors = [int(line.strip()) for line in file]\n",
    "\n",
    "# Read data from the second file\n",
    "with open(\"seg_free_errors_MuST-C.dat\", \"r\") as file:\n",
    "    seg_free_errors = [int(line.strip()) for line in file]\n",
    "    \n",
    "with open(\"ratio_mean_errors_MuST-C.dat\", \"r\") as file:\n",
    "    ratio_mean_errors = [int(line.strip()) for line in file]\n",
    "# Take absolute values\n",
    "ratio_errors_abs = np.abs(ratio_errors)\n",
    "seg_free_errors_abs = np.abs(seg_free_errors)\n",
    "ratio_mean_errors_abs = np.abs(ratio_mean_errors)\n",
    "\n",
    "# Plotting the distributions using Seaborn\n",
    "plt.figure(figsize=(10, 6))\n",
    "\n",
    "# Plot density plot for absolute values of ratio_errors and seg_free_errors on the same figure\n",
    "sns.displot([ratio_errors_abs, ratio_mean_errors_abs, seg_free_errors_abs], kind=\"kde\", rug=True)\n",
    "plt.title('Density Plot of Absolute Ratio Errors and Absolute Seg Free Errors')\n",
    "plt.xlabel('Absolute Error Values')\n",
    "plt.ylabel('Density')\n",
    "plt.legend(['Ratio Errors', 'Seg Free Errors'])\n",
    "plt.grid(True)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8df2e582",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> segmentation_analysis/do_analysis.py <==
from segfreetk.features.load_utils import load_feature_score_from_json
from segfreetk.common.states import TranslationState
import re

def analysis(input_folder: str, inference_folder: str, k: int, catchup: float, scorer_json: str, num_files: int, prefix: str = "en"):
    scorer = load_feature_score_from_json(scorer_json)

    pos_errors = []

    for i in range(num_files):
        with open(f"{inference_folder}/{i}.out") as hypo_file, open(f"{input_folder}/{i}.{prefix}") as src_file:
            src_sent = src_file.readline().strip()
            translation = re.sub(r'\[end]$', '', hypo_file.readline().strip())
            print(translation)

            if i < num_files - 1:
                with open(f"{input_folder}/{i+1}.{prefix}") as context_file:
                    context = context_file.readline().strip()
            else:
                context = ""

            len_trans = len(translation.split())

            required_src_words = int((len_trans + k) / catchup)

            diff = required_src_words - len(src_sent.split())
            if diff > 0 and i < num_files - 1:
                extra_context = " ".join(context.split()[0:min(diff,len(context.split()))])

            states = TranslationState(src_segments=[src_sent.split() + extra_context.split()], tgt_segments=[translation.split()])

            scores = scorer.score_states(states,None)

            true_pos = len(src_sent.split())
            predicted_pos = scores.index(max(scores)) + 1

            pos_errors.append(predicted_pos - true_pos)

    return pos_errors

# /scratch/jiranzotmp/trabajo/SegmentationFree/iwslt22_ende/inference_Europarl-ST/features/feature_scorer_rev_plus_norm_order1_stdest_noint_no_include_next.json")

if __name__ == "__main__":
    input_folder="/scratch/jiranzotmp/trabajo/SegmentationFree/paper/segmentation_analysis/input_data"
    inference_folder="/scratch/jiranzotmp/trabajo/SegmentationFree/paper/segmentation_analysis/inference_out/analysis.ds_oracle.0_hist50_k6/"
    k=6
    catchup=0.9
    num_files=728
    prefix="en"

    errors_reverse=analysis(
        input_folder=input_folder,
        inference_folder=inference_folder,
        k=k,
        catchup=catchup,
        num_files=num_files,
        prefix=prefix,
        scorer_json="/scratch/jiranzotmp/trabajo/SegmentationFree/iwslt22_ende/inference_Europarl-ST/features/feature_scorer_reverse.json"
    )


    """
    errors_segfree=analysis(
        input_folder=input_folder,
        inference_folder=inference_folder,
        k=k,
        catchup=catchup,
        num_files=num_files,
        prefix=prefix,
        scorer_json="/scratch/jiranzotmp/trabajo/SegmentationFree/iwslt22_ende/inference_Europarl-ST/features/feature_scorer_rev_plus_norm_order1_stdest_noint_no_include_next.json"
    )

    errors_ratio=analysis(
        input_folder=input_folder,
        inference_folder=inference_folder,
        k=k,
        catchup=catchup,
        num_files=num_files,
        prefix=prefix,
        scorer_json="/scratch/jiranzotmp/trabajo/SegmentationFree/iwslt22_ende/inference_Europarl-ST/features/feature_scorer_ratio.json"
    )

    errors_ratio_mean=analysis(
        input_folder=input_folder,
        inference_folder=inference_folder,
        k=k,
        catchup=catchup,
        num_files=num_files,
        prefix=prefix,
        scorer_json="/scratch/jiranzotmp/trabajo/SegmentationFree/iwslt22_ende/inference_Europarl-ST/features/feature_scorer_ratio_mean.json"
    )

    with open("seg_free_errors.dat", "wt") as outf:
        for e in errors_segfree:
            outf.write(f"{e}\n")

    with open("ratio_errors.dat", "wt") as outf:
        for e in errors_ratio:
            outf.write(f"{e}\n")

    with open("ratio_mean_errors.dat", "wt") as outf:
        for e in errors_ratio_mean:
            outf.write(f"{e}\n")
    """      
    with open("reverse_errors.dat", "wt") as outf:
        for e in errors_reverse:
            outf.write(f"{e}\n")



==> segmentation_analysis/do_analysis.sh <==
source ~/trabajo/env/venv_py3.8_SegmentationFree/bin/activate

python3 -W ignore do_analysis.py
#python3 -W ignore do_analysis_MuST-C.py


==> segmentation_analysis/do_analysis_MuST-C.py <==
from segfreetk.features.load_utils import load_feature_score_from_json
from segfreetk.common.states import TranslationState
import re

def analysis(input_folder: str, inference_folder: str, k: int, catchup: float, scorer_json: str, num_files: int, prefix: str = "en"):
    scorer = load_feature_score_from_json(scorer_json)

    pos_errors = []

    for i in range(num_files):
        with open(f"{inference_folder}/{i}.out") as hypo_file, open(f"{input_folder}/{i}.{prefix}") as src_file:
            src_sent = src_file.readline().strip()
            translation = re.sub(r'\[end]$', '', hypo_file.readline().strip())
            print(translation)

            if i < num_files - 1:
                with open(f"{input_folder}/{i+1}.{prefix}") as context_file:
                    context = context_file.readline().strip()
            else:
                context = ""

            len_trans = len(translation.split())

            required_src_words = int((len_trans + k) / catchup)

            diff = required_src_words - len(src_sent.split())
            if diff > 0 and i < num_files - 1:
                extra_context = " ".join(context.split()[0:min(diff,len(context.split()))])

            states = TranslationState(src_segments=[src_sent.split() + extra_context.split()], tgt_segments=[translation.split()])

            scores = scorer.score_states(states,None)

            true_pos = len(src_sent.split())
            predicted_pos = scores.index(max(scores)) + 1

            pos_errors.append(predicted_pos - true_pos)

    return pos_errors

# /scratch/jiranzotmp/trabajo/SegmentationFree/iwslt22_ende/inference_Europarl-ST/features/feature_scorer_rev_plus_norm_order1_stdest_noint_no_include_next.json")

if __name__ == "__main__":
    input_folder="/scratch/jiranzotmp/trabajo/SegmentationFree/paper/segmentation_analysis/input_data_MuST-C"
    inference_folder="/scratch/jiranzotmp/trabajo/SegmentationFree/paper/segmentation_analysis/inference_out_MuST-C/analysis.ds_oracle.0_hist50_k6/"
    k=6
    catchup=0.9
    num_files=948
    prefix="en"

    errors_reverse=analysis(
        input_folder=input_folder,
        inference_folder=inference_folder,
        k=k,
        catchup=catchup,
        num_files=num_files,
        prefix=prefix,
        scorer_json="/scratch/jiranzotmp/trabajo/SegmentationFree/iwslt22_ende/inference_Europarl-ST/features/feature_scorer_reverse.json"
    )
    
    """
    errors_segfree=analysis(
        input_folder=input_folder,
        inference_folder=inference_folder,
        k=k,
        catchup=catchup,
        num_files=num_files,
        prefix=prefix,
        scorer_json="/scratch/jiranzotmp/trabajo/SegmentationFree/iwslt22_ende/inference_Europarl-ST/features/feature_scorer_rev_plus_norm_order1_stdest_noint_no_include_next.json"
    )

    errors_ratio=analysis(
        input_folder=input_folder,
        inference_folder=inference_folder,
        k=k,
        catchup=catchup,
        num_files=num_files,
        prefix=prefix,
        scorer_json="/scratch/jiranzotmp/trabajo/SegmentationFree/iwslt22_ende/inference_Europarl-ST/features/feature_scorer_ratio.json"
    )

    errors_ratio_mean=analysis(
        input_folder=input_folder,
        inference_folder=inference_folder,
        k=k,
        catchup=catchup,
        num_files=num_files,
        prefix=prefix,
        scorer_json="/scratch/jiranzotmp/trabajo/SegmentationFree/iwslt22_ende/inference_Europarl-ST/features/feature_scorer_ratio_mean.json"
    )

    with open("seg_free_errors_MuST-C.dat", "wt") as outf:
        for e in errors_segfree:
            outf.write(f"{e}\n")

    with open("ratio_errors_MuST-C.dat", "wt") as outf:
        for e in errors_ratio:
            outf.write(f"{e}\n")

    with open("ratio_mean_errors_MuST-C.dat", "wt") as outf:
        for e in errors_ratio_mean:
            outf.write(f"{e}\n")
    """
    with open("reverse_errors_MuST-C.dat", "wt") as outf:
        for e in errors_reverse:
            outf.write(f"{e}\n")


==> segmentation_analysis/get_data.sh <==
rm -r input_data/
mkdir -p input_data

cat /scratch/jiranzotmp/trabajo/SegmentationFree/iwslt22_ende/inference_Europarl-ST/data/dev.en | /home/jiranzo/trabajo/git/nmt-scripts/asr-prepro/prepro.doc_tags_no_translit.en.sh | sed -r 's/\[doc]/\[DOC]/g' | sed -r 's/\[cont]/\[CONT]/g' | sed -r 's/\[end]/\[END]/g' | sed -r 's/\[endprefix]/\[EndPrefix]/g' | sed -r 's/\[sep]/\[SEP]/g' | sed -r 's/\[brk]/\[BRK]/g' | python3 -c "import sys; lines = sys.stdin.readlines(); [open(f'input_data/{i}.en', 'w').write(line) for i, line in enumerate(lines)]"

START=0
END=$(find input_data/ -type f | wc -l)

for (( c=$START; c<=$END; c++ ))
do
    echo "/scratch/jiranzotmp/trabajo/SegmentationFree/paper/segmentation_analysis/input_data/$c.en"
done > input_data.lst


==> segmentation_analysis/get_data_MuST-C.sh <==
rm -r input_data_MuST-C/
mkdir -p input_data_MuST-C

cat /scratch/jiranzotmp/trabajo/SegmentationFree/iwslt22_ende/inference/data/dev.en | /home/jiranzo/trabajo/git/nmt-scripts/asr-prepro/prepro.doc_tags_no_translit.en.sh | sed -r 's/\[doc]/\[DOC]/g' | sed -r 's/\[cont]/\[CONT]/g' | sed -r 's/\[end]/\[END]/g' | sed -r 's/\[endprefix]/\[EndPrefix]/g' | sed -r 's/\[sep]/\[SEP]/g' | sed -r 's/\[brk]/\[BRK]/g' | python3 -c "import sys; lines = sys.stdin.readlines(); [open(f'input_data/{i}.en', 'w').write(line) for i, line in enumerate(lines)]"

START=0
END=$(find input_data_MuST-C/ -type f | wc -l)

for (( c=$START; c<=$END; c++ ))
do
    echo "/scratch/jiranzotmp/trabajo/SegmentationFree/paper/segmentation_analysis/input_data_MuST-C/$c.en"
done > input_data_MuST-C.lst


==> segmentation_analysis/infer_ds_oracle.sh <==
segmenter_future_window=$1
src_file_set_list=$2
set_name=$3
output_root_folder=$4

seg_free_root=/home/jiranzo/trabajo/git/my-gits/Segmentation_Free_Toolkit/
source /home/jiranzo/trabajo/env/venv_py3.8_SegmentationFree/bin/activate

for history_size in 50;
do
    for k in 6;
    do

        out=$output_root_folder/"$set_name".ds_oracle."$segmenter_future_window"_hist"$history_size"_k$k
        rm -r $out

        python3 $seg_free_root/segfreetk/common/translator.py \
        --agent_type ds_segmenter_oracle_agent \
        --oracle_segmenter_window $segmenter_future_window \
        --translator_checkpoint "/scratch/jiranzo/nmt-scripts-output/experiments/mt/SegFree_iwslt22_ende/fairseq_out/Transformer_BIG_ds/checkpoint_best.pt" \
        --translator_dict_folder "/scratch/jiranzotmp/trabajo/SegmentationFree/iwslt22_ende/data/wmt21_doc_level_ds/fairseq_prepared_data/" \
        --translator_splitter "/scratch/jiranzotmp/trabajo/SegmentationFree/iwslt22_ende/data/wmt21_doc_level_ds/spm.model" \
        --translator_splitter_type "str" \
        --input_files $(cat $src_file_set_list) \
        --search_length_penalty_alpha 1.0 \
        --k $k \
        --catchup 0.9 \
        --model_special_token_src_end_prefix "" \
        --model_special_token_src_brk "" \
        --model_special_token_src_sep "[SEP]" \
        --src_history_max_len $history_size \
        --tgt_history_max_len $history_size \
        --max_forced_read_actions_before_fallback 5 \
        --block_repeated_ngrams_order 6 \
        --output_folder $out
    done
done


==> segmentation_analysis/launch_trans.sh <==
#qsubmit -gmem 10G -gcards 1 -m 16 ./infer_ds_oracle.sh 0 $PWD/input_data.lst analysis $PWD/inference_out
qsubmit -gmem 10G -gcards 1 -m 16 ./infer_ds_oracle.sh 0 $PWD/input_data_MuST-C analysis $PWD/inference_out_MuST-C


